Happy and Immersive Clustering Segmentations of Biological Co-Expression Patterns

In this work, we present an approach for evaluating segmentation strategies and solving the biological problem of creating robust interpretable maps of biological data by employing wards agglomerative hierarchical clustering applied to coexpression coordinates to deduce a faithful representation of the input. We adopt and quantify two analyte-centric metrics named happiness and immersiveness, one for describing the suitability of a single analyte concerning the segmentation as well as a second metric for describing how well the segmentation catches the underlying data variation. We show that these two functions drive aggregation and segregation of segmentation respectively and can produce trustworthy segmentation solutions. We discover that the immersiveness metric exhibits higher-order phase transition properties in its derivative to cluster numbers. Finally, we find that the cluster representations and label annotations, in the case with clusters of high immersiveness, correspond to compositionally inferred labels with the highest specificity. The interconnectedness mirrors the potential relationships between cluster representations, label annotations, and inferred labels, emphasizing the intricate nature of biology and the representation of the specific expressions of gene products.

==> img/information_capacity.py <==
import pandas as pd
import numpy as np
import umap

def identify_axes( ax_dict:dict, fontsize:int=48 , color:str="darkgrey") :
    kw = dict(ha="center",va="center",fontsize=fontsize,color=color)
    for k,ax in ax_dict.items() :
        ax.text(.85,.5,k,transform=ax.transAxes,**kw)

def distance_calculation ( coordinates:np.array ,
                           distance_type:str , bRemoveCurse:bool=False ,
                           nRound:int = None ) -> np.array :
    # FROM IMPETUOUS-GFA
    crds = coordinates
    if 'correlation' in distance_type :
        from impetuous.quantification import spearmanrho,pearsonrho
        if 'pearson' in distance_type :
            corr =  pearsonrho( crds , crds )
        else :
            corr = spearmanrho( crds , crds )
        corr = 0.5 * ( corr + corr.T ) # THIS SHOULD BE REMOVED ONCE DISC. LOCATED
        if 'absolute' in distance_type :
            corr = np.abs( corr )
        if 'square' in distance_type :
            corr = corr**2
        distm = 1 - corr
    else :
        from scipy.spatial.distance import pdist,squareform
        distm = squareform( pdist( crds , metric = distance_type ))
    if bRemoveCurse : # EXPERIMENTAL
        from impetuous.reducer import remove_curse
        distm = remove_curse ( distm , nRound = nRound )
    return ( distm )
#from impetuous.quantification import distance_calculation

def cluster_appraisal( x:pd.Series , garbage_n = 0 , Sfunc = lambda x:np.mean(x,0)) :
    """
Clustering Optimisation Method for Highly Connected Data
Richard Tjörnhammar
https://arxiv.org/abs/2208.04720v2
    """
    # FROM IMPETUOUS-GFA
    from collections import Counter
    decomposition = [ tuple((item[1],item[0])) for item in Counter(x.values.tolist()).items() if item[1]
 > garbage_n ]
    N     = len ( x )
    A , B = 1 , N
    if len(decomposition) > 0 :
        A = Sfunc(decomposition)[0]
        B = len(decomposition)
    else :
        decomposition = [ tuple( (0,0) ) ]
    decomposition .append( tuple( ( B ,-garbage_n )) )
    decomposition .append( tuple( ( A*B/(A+B) , None ) ) )
    return ( decomposition )
#from impetuous.clustering import clustering_appraisal


def generate_clustering_labels ( distm:np.array , cmd:str='min' , labels:list[str]=None ,
                                 bExtreme:bool=False , n_clusters:int = None) -> tuple :
    # FROM IMPETUOUS-GFA
    from impetuous.clustering import sclinkages
    clabels_n , clabels_o = None , None
    res         = sclinkages( distm , cmd )['F']
    index       = list( res.keys() )
    if labels is None :
        labels = range(len(distm))
    hierarch_df = pd.DataFrame ( res.values() , index=list(res.keys()) , columns = labels )
    cluster_df  = hierarch_df .T .apply( lambda x: cluster_appraisal(x,garbage_n = 0) )
    clabels_o , clabels_n = None , None
    screening    = np.array( [ v[-1][0] for v in cluster_df.values ] )
    level_values = np.array( list(res.keys()) )
    if bExtreme :
        imax            = np.argmax( screening )
        clabels_o       = hierarch_df.iloc[imax,:].values.tolist()
    if not n_clusters is None :
        jhit = np.argmin([ np.abs(len(cluster_df.iloc[i])-2-n_clusters)\
		for i in range(len(cluster_df)) ])
        clabels_n = hierarch_df.iloc[jhit,:].values.tolist()
        print ( len(set(clabels_n)) , jhit )
    return ( clabels_n , clabels_o , hierarch_df , np.array( [level_values,screening] ) )

def recast_distance_to_similarity_matrix ( distm:np.array, transform=lambda x:np.exp(1.0/x) ,bDirect:bool=True )->np.array :
    sdm = transform( distm ) * ( 1 - np.eye(len(distm)) )
    if bDirect:
        return ( sdm )
    for i in range(len(sdm)) :
        sdm[i,i] = 0
    ldm = sdm + np.diag(np.sum(sdm,0))
    return( ldm )

def generate_clustering_solutions ( distm:np.array , cmd:str='min' , labels:list[str]=None ,
                                 bExtreme:bool=False , n_clusters:int = None) -> tuple :
    # FROM IMPETUOUS-GFA
    bUseSVD		= True
    bUseHierarchy	= False
    from impetuous.clustering import sclinkages
    clabels_n , clabels_o = None , None
    res         = sclinkages( distm , cmd )['F']
    index       = list( res.keys() )
    if labels is None :
        labels = range(len(distm))
    hierarch_df = pd.DataFrame ( res.values() , index=list(res.keys()) , columns = labels )
    cluster_df  = hierarch_df .T .apply( lambda x: cluster_appraisal(x,garbage_n = 0) )
    similarity = np.eye(len(hierarch_df.columns))
    from impetuous.quantification import dirac_matrix
    if bUseHierarchy:
        L_ = len(hierarch_df.index)
        for i in range(len(hierarch_df.index)) :
            print ( i/L_*100 )
            similarity += dirac_matrix( hierarch_df.iloc[i].values.tolist() )
        print ( similarity )
        sdm = similarity * ( 1 - np.eye(len(hierarch_df.columns)) )
    else :
        sdm = recast_distance_to_similarity_matrix( distm )
    for i in range(len(sdm)) :
        sdm[i,i] = 0
    ldm = sdm + np.diag(np.sum(sdm,0))
    print ( ldm )
    if bUseSVD :
        sol	= np.linalg.svd(ldm)
        vectors	= sol[0][:2]
        vals	= sol[1][:2]
    else :
        sol	= np.linalg.eig(ldm)
        vectors	= sol[1][:2]
        vals	= sol[0][:2]
    print ( vectors,vals )
    import matplotlib.pyplot as plt
    plt.subplot(121)
    plt.plot( np.sqrt(vals[0])*vectors[0],np.sqrt(vals[1])*vectors[1],'k*' )
    plt.subplot(122)
    plt.plot( vectors[0],vectors[1],'k*' )
    plt.show()
    exit( 1 )
    clabels_o , clabels_n = None , None
    screening    = np.array( [ v[-1][0] for v in cluster_df.values ] )
    level_values = np.array( list(res.keys()) )
    if bExtreme :
        imax            = np.argmax( screening )
        clabels_o       = hierarch_df.iloc[imax,:].values.tolist()
    if not n_clusters is None :
        jhit = np.argmin([ np.abs(len(cluster_df.iloc[i])-2-n_clusters)\
                for i in range(len(cluster_df)) ])
        clabels_n = hierarch_df.iloc[jhit,:].values.tolist()
        print ( len(set(clabels_n)) , jhit )
    return ( clabels_n , clabels_o , hierarch_df , np.array( [level_values,screening] ) )


def reformD( D:np.array , N:int ) -> np.array :
    from scipy.spatial.distance import pdist,squareform
    D = squareform(D)
    if N != len( D ) :
        print ('MALFORMED INPUT')
        exit( 1 )
    return ( D )



from impetuous.quantification import dirac_matrix
from impetuous.clustering import immersiveness
def complete_happiness ( ldf:pd.DataFrame , ndf:pd.DataFrame=None , clustercol:int=0 , namecol=0 , neighborcol=1  ) -> list[float] :
    if ndf is None :
        N = float( len(set(ldf.iloc[:,clustercol].values.tolist())) )
        N = len(ldf.index)
        return( (np.sum( dirac_matrix(ldf.iloc[:,clustercol].values ), 0 )/N).tolist() )
    lookup = { i:(c,j) for i,c,j in zip(ldf.index.values,ldf.iloc[:,clustercol].values,range(len(ldf)) ) }
    total_happiness_ = []
    for i_ in range( len(ldf) ) :
        total_happiness_ .append( happiness( i_ , ldf , ndf , lookup=lookup ) )
    return ( total_happiness_ )

from impetuous.clustering import complete_immersiveness as comim

def complete_immersiveness ( labels:list , D:np.array , fraction:float = 0.1 , bins:int = None ,
			bVerbose:bool=False , bInvert:bool=False , bAlternative:bool = True ) -> np.array :
    #	HERE
    if bAlternative :
        bSanityCheck    = bVerbose
        if bins is None :
            bins = len(D)
            if bins<10 :
                bins = 100
        bins += 10
        grouped		= dirac_matrix( labels )
        ungrouped	= 1 - grouped
        if bSanityCheck :
            in_d		= [ d for d in ( D * grouped ) .reshape(-1) if d>0 ]
            out_d		= [ d for d in (D * ungrouped) .reshape(-1) if d>0 ]
            all_positives	= np.histogram(in_d , range=(0,np.max(D.reshape(-1))) , bins=bins )[0]
            all_positives	= all_positives/np.sum(all_positives)
            all_negatives , common_range = np.histogram(out_d, range=(0,np.max(D.reshape(-1))) , bins=bins )
            all_negatives 	= all_negatives/np.sum(all_negatives)
            domain = 0.5*(common_range[1:]+common_range[:-1])
            #
            tpr = np.cumsum(all_positives)
            tpr = tpr/tpr[-1]
            fpr = np.cumsum(all_negatives)
            fpr = fpr/fpr[-1]
            print ( 'FULL AUC:' , np.trapz(tpr,fpr) )
        in_d            = D * grouped
        out_d           = D * ungrouped
        dr		= np.max(D.reshape(-1))/bins
        domain		= np.array( [ dr*0.5+i*dr for i in range( bins ) ] )
        cP,cN = [],[]
        for d in domain :
            cP.append ( np.sum( (in_d>0 ) * (in_d<=d) , 0 ) )
            cN.append ( np.sum( (out_d>0) * (out_d<=d) , 0 ) )
        cPdf = pd.DataFrame(cP) + 1
        cNdf = pd.DataFrame(cN) + 1
        TPR = (cPdf/cPdf.iloc[-1,:]).values
        FPR = (cNdf/cNdf.iloc[-1,:]).values
        del cPdf,cNdf
        all_immersions = []
        for tpr,fpr in zip( TPR.T,FPR.T ) :
            all_immersions.append( ( np.trapz( tpr,fpr ), np.abs(np.trapz(np.diff(tpr),np.diff(fpr)) ) ) )
        if bSanityCheck:
            import matplotlib.pyplot as plt
            mosaic = """
                AC
                BC
                """
            axd = plt.figure(1).subplot_mosaic( mosaic )
            identify_axes(axd)
            #plt.subplot(311)
            axd['A'].plot( domain[1:] , np.diff(TPR[:,0]) 	, 'y' , label = 'Grouped, first instance, immersion'   	)
            axd['A'].plot( domain[1:] , np.diff(FPR[:,0]) 	, 'c' , label = 'Ungrouped, first instance, immersion' 	)
            axd['A'].plot( domain 	 , all_positives 	, 'r' , label = 'Grouped, all instances, Immersiveness'	)
            axd['A'].plot( domain 	 , all_negatives 	, 'b' , label = 'Ungrouped, all instances, Immersiveness' )
            axd['A'].set_title( 'Immersiveness and Immersion' )
            axd['A'].set_xlabel( 'Distance [Arb Unit]' )
            axd['A'].set_ylabel( 'Histogram' )
            axd['A'].legend()
            #plt.subplot(312)
            mFPR = np.mean( FPR.T , 0 )
            mTPR = np.mean( TPR.T , 0 )
            sFPR = np.std(FPR.T,0)
            sTPR = np.std(TPR.T,0)
            #
            axd['B'].plot( mFPR - sFPR , mTPR + sTPR , ':g'	, label = 'mean + error'  )
            axd['B'].plot( mFPR , mTPR , 'g' , label='mean' )
            axd['B'].plot( mFPR + sFPR , mTPR - sTPR  , ':g'	, label = 'mean - error' )
            #
            axd['B'].set_xlabel( 'FPR' )
            axd['B'].set_ylabel( 'TPR' )
            axd['B'].legend()
            str_conv = lambda num: str(np.round(num*1000)/1000)
            cal_title = 'Full AUC and error estimate: ' +    str_conv(   np.trapz( mTPR , mFPR )) +\
			' +- ' + str_conv ( np.trapz( mTPR + sTPR ,  mFPR - sFPR ) -\
                        np.trapz( mTPR - sTPR ,  mFPR + sFPR ) )

            axd['B'].set_title( cal_title )
            #plt.subplot(313)
            axd['C'].plot( domain/np.max(domain) ,  sTPR**2 , ':g'  , label = 'mean + error'  )
            axd['C'].set_ylabel( 'Information Capacity $C_{I}$ [ Arb. Unit ]' ) # [$\quad E \cdot M^{-1}\quad$ ]')
            axd['C'].set_xlabel( 'Reciprocal cluster fraction $T^{-1}$ [ Arb. Unit ]' ) # [$\quadM^{-1}\quad$]' )
            #identify_axes(axd)
            plt.show()
            print ( cal_title )
        return ( np.array( all_immersions ) )
        exit( 1 )
    #
    total_immersiveness = []
    N                   = len(labels)
    for i in range ( N ) :
        immersed = immersiveness ( i , labels , D )
        if bVerbose :
            print ( 'IMERSIVENESS = ' , i ,   immersed   )
        total_immersiveness .append( np.array(immersed) )
    return ( np.array ( total_immersiveness ) )


def create_coordinates(	data_spread:float	= 0.10	,
			N_centers:int		= 5	,
			N_points:int            = 100	,
			bMergeInternal:bool	= False	) -> np.array :
    #
    print ( "USING" , N_centers , "CENTERS FOR ASSESSMENT" )
    omega       = np.pi/float(N_centers)*2.0
    X,Y = [],[]
    for ic in range(N_centers) :
        Y .append( np.sin(omega*ic)  + np.random.randn(N_points )*data_spread )
        X .append( np.cos(omega*ic)  + np.random.randn(N_points )*data_spread )
    X = np.array(X).reshape(-1)
    Y = np.array(Y).reshape(-1)
    return ( np.array([ X,Y ]).T )

coordinates = np.array([ *np.random.randn(500,100) , *(np.random.randn(500,100) + 10) ])
#print ( coordinates )
print ( np.shape(create_coordinates(N_points=1000)) )
print ( np.shape(coordinates))
coordinates = create_coordinates()
#
#exit(1)
print ( coordinates , np.shape(coordinates) )
dm = distance_calculation( coordinates ,
	distance_type = 'euclidean', #'correlation,spearman' ,
        bRemoveCurse = False )
print ( dm )
print ( np.sum(np.diag(dm)),  np.shape(dm) )
#generate_clustering_solutions( dm , cmd='max' , bExtreme=True , n_clusters=80 )
print ( 'DOING CLUSTERING' )
cln,clo,hdf,sol = generate_clustering_labels( dm , cmd='max' , bExtreme=True , n_clusters=80 )
imax = np.argmax( sol[1] )
print ( 'HAVE SOLUTION'    )
#print ( 'H>' , complete_happiness( hdf.iloc[[imax]].T  )  )

import time
t0	= time.time()
#res1	= complete_immersiveness ( hdf.iloc[imax].values.tolist() ,
#		dm , bAlternative=False ) #  1062.102365732193
t1	= time.time()
print ( t1-t0 )
res2	= complete_immersiveness ( hdf.iloc[imax].values.tolist() ,
		dm , bAlternative=True , bVerbose=True , bins = 1000 ) #  1223.762861251831 w 1000 bins
t2	= time.time()
#print ( 'I>' , res1 , t1-t0 )
print ( 'I>' , res2 , t2-t1 )
#
exit( 1 )

print ( clo )
print ( sol[0] )
print ( sol[1] )
print ( imax , len( set(hdf.iloc[imax].values.tolist()) ) )
import matplotlib.pyplot as plt
plt.plot(sol[0],sol[1],'k')
plt.show()


==> img/svg2pdf.sh <==
#!/bin/bash
#
#nix-shell -p {graphviz,texlive.combined.scheme-full,inkscape}
#inkscape Figure_happiness.svg  --export-filename=Figure_happiness.pdf --export-latex
#echo $1
#echo $1 | sed -rne 's/\w(.svg)/.pdf/gip'
# inkscape --export-area-drawing --pdf-poppler -w 400 -C $1 --export-filename=$(sed -rne 's/\w(.svg)/.pdf/gip' <<< $1) --export-latex
inkscape -D $1 -o $(sed -rne 's/\w(.svg)/.pdf/gip' <<< $1) --export-latex

#inkscape -D $1 --export-dpi 300 -o $(sed -rne 's/\w(.svg)/.png/gip' <<< $1)


==> img/svg2png.sh <==
#!/bin/bash
#
#nix-shell -p {graphviz,texlive.combined.scheme-full,inkscape}
#inkscape Figure_happiness.svg  --export-filename=Figure_happiness.pdf --export-latex
#echo $1
#echo $1 | sed -rne 's/\w(.svg)/.pdf/gip'
# inkscape --export-area-drawing --pdf-poppler -w 400 -C $1 --export-filename=$(sed -rne 's/\w(.svg)/.pdf/gip' <<< $1) --export-latex
#inkscape -D $1 -o $(sed -rne 's/\w(.svg)/.pdf/gip' <<< $1) --export-latex
#
inkscape -D $1 --export-dpi 300 -o $(sed -rne 's/\w(.svg)/.png/gip' <<< $1)

